Vyper: A Security Comparison with Solidity Based on Common Vulnerabilities

Vyper has been proposed as a new high-level language for Ethereum smart contract development due to numerous security vulnerabilities and attacks witnessed on contracts written in Solidity since the system's inception. Vyper aims to address these vulnerabilities by providing a language that focuses on simplicity, auditability and security. We present a survey where we study how well-known and commonly-encountered vulnerabilities in Solidity feature in Vyper's development environment. We analyze all such vulnerabilities individually and classify them into five groups based on their status in Vyper. To the best of our knowledge, our survey is the first attempt to study security vulnerabilities in Vyper.

==> Snippets/Example-3.1.py <==
raw_call(argAddress, example_bytes, outsize = 0, gas = 10000, value = 1, delegate_call = True)
